Implementing a Case Management Modeling and Notation (CMMN) System using a Content Management Interoperability Services (CMIS) compliant repository

This paper describes how a Case Management Modeling and Notation (CMMN) implementation can use Content Management Interoperability Services (CMIS) to implement the CMMN information model. The interaction between CMMN and CMIS is described in detail, and two implementation alternatives are presented. An integration alternative where any external CMIS repository is used. This alternative is useful to process technology vendors looking to integrate with CMIS compliant repositories. An embedded alternative where a CMIS repository is embedded within the CMMN engine. This alternative is useful to content management vendors implementing CMMN. In both alternatives a CMIS folder is used as the case file containing the case instance data. The CMIS repository can also be used to store the CMMN models to take advantage of CMIS versioning and meta-data. Extensive Java pseudocode is provided as an example of how a CMMN implementation can use a CMIS repository to implement the CMMN information model. No extensions to CMIS are needed, and only minor extensions to CMMN are proposed.

==> CaseFileItemOperations.java <==
%auto-ignore
/*
* Copyright 2015 Jay Brown & Mike Marin
*
* Licensed under the Apache License, Version 2.0 (the "License");
* you may not use this file except in compliance with the License.
* You may obtain a copy of the License at
*
* http://www.apache.org/licenses/LICENSE-2.0
* Unless required by applicable law or agreed to in writing, software
* distributed under the License is distributed on an "AS IS" BASIS,
* WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
* See the License for the specific language governing permissions and
* limitations under the License.
*
* It is part of a set of examples and is not intended for production use.
*
*/
package discovery.common;

import java.util.HashMap;
import java.util.List;
import java.util.Map;

import org.apache.chemistry.opencmis.client.api.ChangeEvent;
import org.apache.chemistry.opencmis.client.api.ChangeEvents;
import org.apache.chemistry.opencmis.client.api.CmisObject;
import org.apache.chemistry.opencmis.client.api.Document;
import org.apache.chemistry.opencmis.client.api.FileableCmisObject;
import org.apache.chemistry.opencmis.client.api.Folder;
import org.apache.chemistry.opencmis.client.api.ItemIterable;
import org.apache.chemistry.opencmis.client.api.ObjectId;
import org.apache.chemistry.opencmis.client.api.OperationContext;
import org.apache.chemistry.opencmis.client.api.Property;
import org.apache.chemistry.opencmis.client.api.Relationship;
import org.apache.chemistry.opencmis.client.api.Session;
import org.apache.chemistry.opencmis.commons.PropertyIds;
import org.apache.chemistry.opencmis.commons.data.ContentStream;
import org.apache.chemistry.opencmis.commons.enums.BaseTypeId;
import org.apache.chemistry.opencmis.commons.enums.VersioningState;
/////MARK (01)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
/**
 * CaseFileItemOperations source code example for CMIS.
 * 
 * Assumes that on CMIS server the class type for
 * org.apache.chemistry.opencmis.commons.enums.BaseTypeId has had the cmnn:index
 * property added. If you are using a subclass of document to represent our
 * CaseFiles then substitute your class type name for BaseTypeId.CMIS_DOCUMENT
 * in the code that follows.
 * 
 * 
 * All of this code is based on Apache Chemistry OpenCMIS objects. For the
 * JavaDocs for these objects please see
 * http://chemistry.apache.org/java/0.12.0/maven/apidocs/
 * 
 * 
 */
public class CaseFileItemOperations {

    private Folder rootCaseFolder; // initialized to a folder object
    private Session cmisSession; // initialized to a live session
    public static final String indexPropertyName = "cmnn:index";

    /**
     * @param rootCaseFolder
     *            - the root folder holding all artifacts for a case
     * @param cmisSession
     *            - live session to a CMIS server
     */
    public CaseFileItemOperations(Folder rootCaseFolder, Session cmisSession) {
        this.rootCaseFolder = rootCaseFolder;
        this.cmisSession = cmisSession;
    }
/////MARK (02)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * General version that returns any type of object Searches for documents
     * first. (folders, documents, items)
     * 
     * This is implemented using Query without a join so it will be compatible
     * with repositories that do not support joins. This could also be
     * implemented using folder.getDescendants(<depth>)
     * 
     * @param itemName
     * @return
     */
    public CmisObject getCaseFileItemInstance(String itemName) {
        return getCaseFileItemInstanceChild(this.rootCaseFolder, itemName);
    }

    /**
     * Find the first descendant document that matches the name supplied or null
     * if none found.
     * 
     * @param itemName
     * @return
     * 
     */
    public Document getCaseFileItemDocumentInstance(String itemName) {
        return getCaseFileItemDocumentInstanceChild(this.rootCaseFolder, itemName);
    }

    /**
     * Find the first descendant folder that matches the name supplied or null
     * if none found.
     * 
     * @param itemName
     * @return
     * 
     */
    public Folder getCaseFileItemFolderInstance(String itemName) {
        return getCaseFileItemFolderInstanceChild(this.rootCaseFolder, itemName);
    }
/////MARK (03)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * Return the first CmisObject that matches the itemName and the cmmn:index
     * or null if none found.
     * 
     * This is implemented using Query without a join so it will be compatible
     * with repositories that do not support joins. This could also be
     * implemented using folder.getDescendants(<depth>)
     * 
     * @param itemName
     * @param index
     * @return
     * 
     */
    public CmisObject getCaseFileItemInstance2(String itemName, Integer index) {

        CmisObject caseFileItem = null;
        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        // Note for this query to work you must have defined [indexPropertyName]
        // on your document and folder classes.
        // If you have your index field defined on a subclass of document/folder
        // change
        // the queries to select for your custom types
        String whereClause = "IN_TREE('" + this.rootCaseFolder.getId() 
                + "') AND cmis:name = '" + itemName + "' AND "
                + indexPropertyName + " = '" + index.toString() + "'";
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_DOCUMENT.value(), whereClause, true, context);

        // find the documents first
        if (queryResult.getPageNumItems() == 0) {
            for (CmisObject tempObj : queryResult) {
                caseFileItem = tempObj;
                break;
            }
        } else {
            // repeat for folder
            queryResult = this.cmisSession.queryObjects(BaseTypeId.CMIS_FOLDER.value(),
                whereClause, true, context);
            for (CmisObject tempObj : queryResult) {
                caseFileItem = tempObj;
                break;
            }
        }

        return caseFileItem;
    }

    /**
     * Return the first document that matches the itemName and the cmmn:index or
     * null if none found.
     * 
     * @param itemName
     * @param index
     * @return
     * 
     */
    public Document getCaseFileItemDocumentInstance2(String itemName, Integer index) {

        Document caseFileItem = null;
        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        // Note for this query to work you must have defined [indexPropertyName]
        // on your document class.
        // If you have your index field defined on a subclass of document change
        // this query to select for that type
        // instead of BaseTypeId.CMIS_DOCUMENT
        String whereClause = "IN_TREE('" + this.rootCaseFolder.getId() 
                + "') AND cmis:name = '" + itemName + "' AND "
                + indexPropertyName + " = '" + index.toString() + "'";
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_DOCUMENT.value(), whereClause, true, context);

        for (CmisObject tempObj : queryResult) {
            caseFileItem = (Document) tempObj;
            break;
        }
        return caseFileItem;
    }

    /**
     * Return the first folder that matches the itemName and the cmmn:index or
     * null if none found.
     * 
     * @param itemName
     * @param index
     * @return
     * 
     */
    public Folder getCaseFileItemFolderInstance2(String itemName, Integer index) {

        Folder caseFileItem = null;
        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        // Note for this query to work you must have defined [indexPropertyName]
        // on your folder class.
        // If you have your index field defined on a subclass of document change
        // this query to select for that type
        // instead of BaseTypeId.CMIS_DOCUMENT
        String whereClause = "IN_TREE('" + this.rootCaseFolder.getId() 
                + "') AND cmis:name = '" + itemName + "' AND "
                + indexPropertyName + " = '" + index.toString() + "'";
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_FOLDER.value(), whereClause, true, context);

        for (CmisObject tempObj : queryResult) {
            caseFileItem = (Folder) tempObj;
            break;
        }
        return caseFileItem;
    }
/////MARK (04)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * For retrieving a property from a fileInstance you only need to call the
     * .getProperty on the instance itself. As shown here in this method.
     * 
     * @param fileItemInstance
     * @param propertyName
     * @return OpenCMIS property object (see javadocs)
     */
    public <T> Property<T> getCaseItemInstanceProperty(Document fileItemInstance,
        String propertyName) {
        return fileItemInstance.getProperty(propertyName);
    }

    /**
     * Returns a single value property object by name or the first of a list of
     * properties
     * 
     * @param fileItemInstance
     * @param propertyName
     * @return Native value for property, i.e. String, Integer, Boolean, etc.,
     *         ...
     */
    public Object getCaseItemInstancePropertySingleValue(Document fileItemInstance,
        String propertyName) {
        return fileItemInstance.getProperty(propertyName).getFirstValue();
    }
/////MARK (05)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * For the folder instance passed in, return any child object matching the
     * name
     * 
     * @param folderItemInstance
     * @param childName
     * @return 
     */
    public CmisObject getCaseFileItemInstanceChild(Folder folderItemInstance, 
        String childName) {
        CmisObject caseFileItem = null;
        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        // first search for documents. If you want to give preference to folders
        // move that code to run first.
        String whereClause = "IN_TREE('" + folderItemInstance.getId() 
                + "') AND cmis:name = '" + childName + "'";
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_DOCUMENT.value(), whereClause, true, context);

        if (queryResult.getPageNumItems() == 0) {
            for (CmisObject tempObj : queryResult) {
                System.out.println("Object name: " + tempObj.getName());
                caseFileItem = tempObj;
                break;
            }

        } else {
            // no documents found so let's do the same query for folders
            queryResult = this.cmisSession.queryObjects(BaseTypeId.CMIS_FOLDER.value(),
                whereClause, true, context);

            for (CmisObject tempObj : queryResult) {
                System.out.println("Object name: " + tempObj.getName());
                caseFileItem = tempObj;
                break;
            }
        }
        return caseFileItem;
    }

    /**
     * For the folder instance passed in, return any child folder matching the
     * name (any depth)
     * 
     * @param folderItemInstance
     * @param childName
     * @return
     * 
     */
    public Folder getCaseFileItemFolderInstanceChild(Folder folderItemInstance, 
        String childName) {
        Folder caseFileItem = null;
        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        String whereClause = "IN_TREE('" + folderItemInstance.getId() 
                + "') AND cmis:name = '" + childName + "'";
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_FOLDER.value(), whereClause, true, context);

        if (queryResult.getPageNumItems() == 0) {
            for (CmisObject tempObj : queryResult) {
                System.out.println("Object name: " + tempObj.getName());
                // Search was only for folders
                // so always ok to cast here
                caseFileItem = (Folder) tempObj;
                break;
            }
        }
        return caseFileItem;
    }

    /**
     * For the folder instance passed in, return any child document matching the
     * name (any depth)
     * 
     * @param folderItemInstance
     * @param childName
     * @return
     * 
     */
    public Document getCaseFileItemDocumentInstanceChild(Folder folderItemInstance, 
        String childName) {
        Document caseFileItem = null;
        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        String whereClause = "IN_TREE('" + folderItemInstance.getId() 
                + "') AND cmis:name = '" + childName + "'";
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_DOCUMENT.value(), whereClause, true, context);

        if (queryResult.getPageNumItems() == 0) {
            for (CmisObject tempObj : queryResult) {
                System.out.println("Object name: " + tempObj.getName());
                // Search was only for documents
                // so always ok to cast here
                caseFileItem = (Document) tempObj;
                break;
            }
        }
        return caseFileItem;
    }
/////MARK (06)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * Takes any CMIS object (document or folder) and returns its first parent.
     * If this is a folder it can only have one parent. If it is a document it
     * may have multiple parents. (if multifiled)
     * 
     * @param caseFileItem
     * @return
     */
    public Folder getCaseFileItemInstanceParent(FileableCmisObject caseFileItem) {
        return caseFileItem.getParents().get(0);
    }

    /**
     * Takes any CMIS object (document or folder) and returns list of parents.
     * If this is a folder it can only have one parent. If it is a document it
     * may have multiple parents. (if multifiled)
     * 
     * @param caseFileItem
     * @return 
     */
    public List<Folder> getCaseFileItemInstanceParents(FileableCmisObject caseFileItem) {
        return caseFileItem.getParents();
    }
/////MARK (07)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * Return all cmis:relationship items associated with the supplied
     * caseFileItem where the *source* is the object specified
     * 
     * @param caseFileItem
     */
    public ItemIterable<CmisObject> getCaseFileItemInstanceSource(
        FileableCmisObject caseFileItem) {

        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        String whereClause = "cmis:sourceId = '" + caseFileItem.getId() + "'";

        // Query all relationships (even if relationship is for item outside of
        // this case)
        // this query requires that the repository have
        // 1) cmis:relationship objects
        // 2) cmis:relationship object with queryable=true
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_RELATIONSHIP.value(), whereClause, true, context);

        // any additional filtering or processing you want to do on the list of
        // relationships here...
        return queryResult;
    }
/////MARK (08)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * Return all cmis:relationship items associated with the supplied
     * caseFileItem where the *target* is the object specified
     * 
     * @param caseFileItem
     */
    public ItemIterable<CmisObject> getCaseFileItemInstanceTarget(
        FileableCmisObject caseFileItem) {

        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        String whereClause = "cmis:targetId = '" + caseFileItem.getId() + "'";

        // Query all relationships (even if relationship is for item outside of
        // this case)
        // this query requires that the repository have
        // 1) cmis:relationship objects
        // 2) cmis:relationship object with queryable=true
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_RELATIONSHIP.value(), whereClause, true, context);

        // any additional filtering or processing you want to do on the list of
        // relationships here...
        return queryResult;
    }

    /**
     * Return all cmis:relationship items associated with the supplied
     * caseFileItem.
     * 
     * @param caseFileItem
     */
    public ItemIterable<CmisObject> getCaseFileItemInstanceSourceOrTarget(
        FileableCmisObject caseFileItem) {

        OperationContext context = cmisSession.createOperationContext();
        context.setMaxItemsPerPage(100);
        context.setIncludeAllowableActions(Boolean.FALSE);

        String whereClause = "cmis:sourceId = '" + caseFileItem.getId() 
                + "' OR (cmis:targetId = '" + caseFileItem.getId() + "')";

        // Query all relationships (even if relationship is for item outside of
        // this case)
        // this query requires that the repository have
        // 1) cmis:relationship objects
        // 2) cmis:relationship object with queryable=true
        ItemIterable<CmisObject> queryResult = this.cmisSession.queryObjects(
                BaseTypeId.CMIS_RELATIONSHIP.value(), whereClause, true, context);

        // any additional filtering or processing you want to do on the list of
        // relationships here...
        return queryResult;
    }
/////MARK (09)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * Create a new caseFileItemFolder instance
     * 
     * @param folderItemInstance
     *            - parent folder item for this new folder (optional) If omitted
     *            folder will be created as child of root caseItemInstance for
     *            this case.
     * @param itemFolderName
     *            - name of the new subfolder
     * @param objectType
     *            - (optional) specific subtype of cmis:folder to create If
     *            omitted cmis:folder will be used
     * @param additionalProperties
     *            (optional) any other optional properties to set on the object
     * 
     * @return new caseFileItemFolder instance
     */
    public Folder createCaseFileItemFolderInstance(Folder folderItemInstance, 
            String itemFolderName, String objectType,
            Map<String, Object> additionalProperties) {

        if (folderItemInstance == null) {
            folderItemInstance = this.rootCaseFolder;
        }

        if (additionalProperties == null) {
            // create a properties object
            additionalProperties = new HashMap<String, Object>();
        }

        // set the object type (specific subclass of cmis:relationship) - not
        // required
        if (objectType != null) {
            additionalProperties.put(PropertyIds.OBJECT_TYPE_ID, objectType);
        } else {
            additionalProperties.put(PropertyIds.OBJECT_TYPE_ID, 
                BaseTypeId.CMIS_FOLDER.value());
        }

        // set the name (required)
        additionalProperties.put(PropertyIds.NAME, itemFolderName);

        return folderItemInstance.createFolder(additionalProperties);
    }

    /**
     * Create a new caseFileItemDocument instance
     * 
     * @param folderItemInstance
     *            - parent folder item for this new document (optional) If
     *            omitted document will be created as child of root
     *            caseItemInstance for this case.
     * @param itemFolderName
     *            - name of the new document
     * @param objectType
     *            - (optional) specific subtype of cmis:document to create If
     *            omitted cmis:document will be used
     * @param additionalProperties
     *            (optional) any other optional properties to set on the object
     * @param versioningState
     *            (optional) initial versioning state of the document.
     * @param contentStream
     *            (optional) content Stream for the document. If omitted then
     *            document will contain only metadata (see additionalProperties)
     * @param additionalProperties
     * 
     * @return new caseItemDocument instance
     */
    public Document createCaseFileItemDocumentInstance(Folder folderItemInstance, 
            String itemDocumentName,
            String objectType, VersioningState versioningState, ContentStream contentStream,
            Map<String, Object> additionalProperties) {

        if (folderItemInstance == null) {
            folderItemInstance = this.rootCaseFolder;
        }

        if (additionalProperties == null) {
            // create a properties object
            additionalProperties = new HashMap<String, Object>();
        }

        // set the object type (specific subclass of cmis:relationship) - not
        // required
        if (objectType != null) {
            additionalProperties.put(PropertyIds.OBJECT_TYPE_ID, objectType);
        } else {
            additionalProperties.put(PropertyIds.OBJECT_TYPE_ID, 
                BaseTypeId.CMIS_DOCUMENT.value());
        }

        // set the name (required)
        additionalProperties.put(PropertyIds.NAME, itemDocumentName);

        return folderItemInstance.createDocument(additionalProperties, contentStream, 
                   versioningState);
    }

    /**
     * Create a new relationship object and return it.
     * 
     * @param source
     *            - source object to set on relationship
     * @param target
     *            - target object to set on relationship
     * @param objectType
     *            - optional - specific subclass of relationship required
     * @param additionalProperties
     *            - additional properties to set on the relationship - these
     *            must all be defined on the objectType you specify.
     * 
     * @return The CMIS ObjectId of the new relationship object.
     */
    public ObjectId createCaseFileItemRelationship(CmisObject source, CmisObject target, 
            String objectType,
            Map<String, String> additionalProperties) {
        if (additionalProperties == null) {
            // create a properties object
            additionalProperties = new HashMap<String, String>();
        }

        // set the object type (specific subclass of cmis:relationship) - not
        // required
        if (objectType != null) {
            additionalProperties.put(PropertyIds.OBJECT_TYPE_ID, objectType);
        } else {
            additionalProperties.put(PropertyIds.OBJECT_TYPE_ID, 
                BaseTypeId.CMIS_RELATIONSHIP.value());
        }

        // set the source and target (required)
        additionalProperties.put(PropertyIds.SOURCE_ID, source.getId());
        additionalProperties.put(PropertyIds.TARGET_ID, target.getId());

        return cmisSession.createRelationship(additionalProperties);
    }

    /**
     * To update a folder or document use the object's CmisObject
     * updateProperties(Map<String,?> properties) method directly.
     * 
     * To delete use the object's .delete() method.
     * 
     * See http://chemistry.apache.org/java/0.12.0/maven/apidocs/ for more
     * details on the signatures of these methods.
     */
/////MARK (10)56789 123456789 123456789 123456789 123456789 123456789 MARK\\\\\\
    /**
     * *************************************************************************
     * ******** This following section is code to demonstrate event push
     * techniques for CMIS.
     * 
     * This code would be put into its own module where it could run
     * continuously
     * 
     * *************************************************************************
     * ********
     * 
     */

    /**
     * GetContentChangesForEventPropagation Shows how to poll/push changes to
     * clients who expect push notifications of document change events.
     * 
     * @param session
     *            - active OpenCMIS session with CMIS server
     * @throws InterruptedException
     *             due to use of Thread.sleep
     */
    public void GetContentChangesForEventPropagation(Session session) 
        throws InterruptedException {

        Integer BatchTimeIntervalInMS = 1000; // create a batch of changes every
                                              // second
        long maxChangesToProcessInSingleBatch = 500; // if you need to limit
                                                     // batch size

        // if your repository supports property details with content changes
        // then you may set this to true (may affect performance)
        Boolean includePropertiesWithChangeEvents = false;

        // determine starting point (token) for changes
        String latestChangeToken = session.getRepositoryInfo().getLatestChangeLogToken();
        String previousChangeToken = "";
        System.out.println("Using initial change token:" + latestChangeToken);

        // main event processing loop - infinite
        while (true) {
            Thread.sleep(BatchTimeIntervalInMS);

            ChangeEvents changeEvents = session.getContentChanges(latestChangeToken, 
                    includePropertiesWithChangeEvents, maxChangesToProcessInSingleBatch);

            // push these changes to subscribed clients if there are new events
            // to process
            if (changeEvents.getChangeEvents().size() > 0) {
                // The changelog token can be the same and there still might
                // be one event in the list. This is so that clients can
                // validate that there is overlap and thus that they have not
                // missed an event. ( verify there is no gap)
                if (!previousChangeToken.equals(latestChangeToken)) {
                    PushChangeEvents(changeEvents);
                } else {
                    System.out.println(
                        "Duplicate overlap that we don't have to process found.");
                }
            } else {
                System.out.println("No changes found.");
            }

            // update our change token based on the last change we processed
            previousChangeToken = latestChangeToken;
            latestChangeToken = changeEvents.getLatestChangeLogToken();
            System.out.println("updated changeToken:" + latestChangeToken);

        }
    }

    /**
     * 
     * @param changeEvents
     *            - openCMIS ChangeEvents holder
     *            (org.apache.chemistry.opencmis.client.api.ChangeEvents)
     */
    public void PushChangeEvents(ChangeEvents changeEvents) {
        // ... impl dependent code to push these events here

        for (ChangeEvent ce : changeEvents.getChangeEvents()) {

            // print statements just for debugging
            System.out.println("ID: " + ce.getObjectId());
            System.out.println("type: " + ce.getChangeType());

            // process each change event separately or in a batch
            // using whatever push technology your system requires. (e.g. Comet)
        }
    }
}   // End class CaseFileItemOperations

